Coreset Clustering on Small Quantum Computers

Many quantum algorithms for machine learning require access to classical data in superposition. However, for many natural data sets and algorithms, the overhead required to load the data set in superposition can erase any potential quantum speedup over classical algorithms. Recent work by Harrow introduces a new paradigm in hybrid quantum-classical computing to address this issue, relying on coresets to minimize the data loading overhead of quantum algorithms. We investigate using this paradigm to perform $k$-means clustering on near-term quantum computers, by casting it as a QAOA optimization instance over a small coreset. We compare the performance of this approach to classical $k$-means clustering both numerically and experimentally on IBM Q hardware. We are able to find data sets where coresets work well relative to random sampling and where QAOA could potentially outperform standard $k$-means on a coreset. However, finding data sets where both coresets and QAOA work well--which is necessary for a quantum advantage over $k$-means on the entire data set--appears to be challenging.

==> Coreset_QC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88257,       1797]
NotebookOptionsPosition[     87148,       1769]
NotebookOutlinePosition[     87487,       1784]
CellTagsIndexPosition[     87444,       1781]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "x"}], ",", " ", "2", ",", " ", 
     RowBox[{"2", "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5"}], ")"}]}]}], ",", " ", 
     RowBox[{"2", "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5"}], ")"}]}], "+", 
      RowBox[{"8", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "0.5"}], ")"}], "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796153877033276*^9, 3.7961539219678917`*^9}, {
  3.796153955824395*^9, 3.796154007626277*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5ddd444f-b4da-4dc4-b724-86e7f15c6210"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjmk81HkAh2ccUQozYxwhO44OUq0cUe33t7O1mcpWqFYH5T67D2x9LDXW
itR+lCuVoyIhxWaX1GoymsYiV0oSUq7+/wqTqTHbvng+z5vnxcPz3eseoMJg
MLy+8r9VNlgtK7AV4YjNla1ffIzIPU2x+AgRwVjkW2biakRqQ7ONvUZEkOpr
7w6PNCS3B8PCvCdEiG7VE/0Vbkjyg12q/BgPkV7aupG925AIAzu27dF7iDxZ
87V+gSFx9WVlnljxEH6651JnmhiSRi+hYUnSQ3yySNTZUWtAulwjuKq2dXht
uj8gVd+AjM9dqVMcIYb+NH7sH8+45LtevjgxUowrVdx9h5q4JD7bNSb4hBga
SnGlTx2X6Ot5UhYZYrDvmli63+ISR2ZYY6ZIDC8pcyo/kUsin6enJBjXozK0
77VsBZd8SRnT8X9Uj+zzp+wZBXpEZbJI19hKggFlQpDrOQ4xbuB/xGIJdkT7
Ot9K5hD7nM42f2cJ5C2PBnnxHBIg0MgqcZMg/4ThY/ZRDqnP8LXiH5Eg7ffO
FmcvDklxMXIJEUvgGOJH0uZwiMmxeL87IY+hkCxK8ytmE0flrj89SqQIbM4Y
UnayyHq3+3GrK6V44cKMa25hEb8ssw1OtVLECcQ+1xpY5IxT95vZ7VKURtV0
+fzDIoN7txv1KqT45V37btVCFrnQs/nYPrcGWGcaP9WNYhFm7Vp+8kgDlmSf
y5pvwiLSk/b/1lk3wrOsYvxwhC4xOzM8WfiuCdtEPO7YCm0yLHvZ3bbkCQY2
2CPUaibJH6qSaJ9ugVrbM+WDRTOItuk1qr+/FdMCI+bPi9UkSSEVgZct2xHz
Q1K5u5kGmSBF/cExHWi/N2ONnkSdHLITles/eIq0+49m8ovVyMsS0alm3jM4
3JVo3EtTJZ9DW7MWRD9HTxO/xiFXhdh8rzEVWNWFswb6jj3NTLImlxdUZtCN
nyOPW+SoMslRUx/zVzteYmliZK6TB4MsHNms1eHWg8PJp22cg5Tg6NCaInkP
hgZF/YHzpqB2L6vU4sIrRFmXD3A4CoTZV3VOX9eLb9synIwUn1Ek8L1cM9EL
79xL54qVcowPz9YdON8HQxIu/2AuR4XHGtXUVf0YEKwbkvMnEeMqvFQ+0A+B
kWeCRswn8F6sfZonfI1Up6XXeBIZXJxOphrZDcAl+mK8gCXDjjmNk8yWAUQG
xLKu75nAuCS5d1/sG0hFlcSufhzpat6H3C3fQneyNHuFwzg43RW5KqK3mPHq
Nvv4jTGoH4/1dN4/COli9uq7ZmNgFHqX9rKHsPSIolCW+xEHMkuT2bVDiF/g
Vh9k/hF3bRI0WXuG4R9auz7i+gew1h5YGKc9ghRZQF8pPqDLtqklqnoE4ePT
6h2a3+PmRVj2e4/iAX+bomTPe+wsdWSZTo1CV/O3bgv2e/wqzIntuv4OYRM3
vvlcRqP4rWmW9noKFUMWCsV2GgnZwl3dP1GI2hLeJ9xGw9991KpkE4Xh+8tn
aXvRMKmuvum2lcKsnrk2ZltoJKZsr0vypSDosDu9aiONYMeM9zOiKJwO2f4q
axUN85N6rhpXKSzfPwvHbGlMLTs2q6OAgnxZ1MGZC2l0jvY9uVpEobjAbvCC
NY0zW2/v/LGMQqbcNb1mHg2ltftBYTWFBSZzVNXNaXQ1p1xUbaHwRsvzS7Y+
jcp4mV9LG4XUgNiVdlwaqct9FuQ9pZBjMFhTx6Gx7sqicn43BZ7QIo7WpfF3
ZMOj2EEKDh0hmmu0aJy3dUjZNEJhkXGK4MV0Gvt7L3jyqK//HkGSg5o05q8P
f3l/jMLZXaOJOeo01Jit+WdkFE7lRUmWqdHoqVgeukv+tb9zWNCkQqM6NG/x
EgWFk71NGsFMGmlmWuNKJQXHfdHqDAaN/wBA3K1l
       "]]},
     Annotation[#, "Charting`Private`Tag$5461#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DBDgsEDUv61LssUexm/k2KzeKTkF
zo+IXLj+w8clcD73/8YYd7n1cL5q4LsXh7u3wPnl5yztZ3zZCeeLbxG8x8i4
H87f9sj5zHmbQ3D+oay50pFvjsD5X9Vs+dfmHofzmX6uFpBWPQXnm/1P2Ba8
7gycf6bF5NwxrfNwvvyE1z9XvrsA57/+fv/eVYNLcP6SV7tP8fVdhvP5ZJe/
f/LkCpzfk7k1bYHKNTj/m8PqJxn11+H8EqMjW8QO34Dz76870n1R8Rac/zvr
ymzNqttwvrYj+7+03XfgfPdFiukbxe8hwks2XulhzH04X+dNKPd13wdwvjD/
B44jvxB8lv2z1yvPeQjnZ5vsvsnp/QjOX+2ZtGDfNwT/62spgWfTHsP5W4Pd
mae4PIHz6z1a5295huAr3vW6sbj1KZxvZd4yRdLoGZwfI3f+J+NlBP/rqd5H
BY3P4fwZLHElQSovEO6/t3UR0xEEn7W2McSy8CWcz7Aybv0joVdwftGs9b1C
hxD8vdodHIJ5r+F8Qa8inSa+N3D+Hd0Llyv3IPgb5tmrPIl7C+fHrjcTlP2H
4De0Lmy8s+odnL/2hexsPp/3cL5Si4gH+zIEf7o899f//xF8ANu04Ow=
       "]]},
     Annotation[#, "Charting`Private`Tag$5461#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl1H8803kcB/BhZY02dGFK0ilCJURRvT/oUqwfpJM7RVK0SnSo7lHLnEU/
RJf0A7WwTjxsOtseOqt27HTtsUp+hE7faa0ZxrisIT/ue4/+eD/ej+fj/X49
3v+9HeOOhx80JhAI2/D6v4cc1LyW9O3eeMPBTD8zQ0XEILtkBc0b6iYtpWem
qMjr7s3iWtom6OyyvTY+QUWhLzp+L6FFgF3BstWf9FQUGW94/CstHopJgcfU
A1T0blV2UC4tFTgjpz7KO6iIM3/H+Yu0LKhsVLff4lMRi1TrfIFWAOKEBpFX
DBXtibrHHx4pB0b/LH1PDQWZzbCigxfxwaLH9+ICCgUtDRvSNF4SQPcaZWZ2
0lx08uU6uDn6CFY32Y4d/dMc2QgsMSOjp3D2+QapwsEciZRB8lfrGyDcVGcu
TzZDDYySBVFaKezk2j7qk5KRftkGavWxZxAk8hAXOJGR8XiVxYKlMpAYtfs/
Sp+DfGZiRbt4cvCUJFgdaSMheZb3yybXV/ACO0HfvoaEHPIHxh8MNcOwL9mk
KscUDRgUWLtHC5CJ+RbXe2ej8v56GeVKK/DIpbfH1s5GFPvfdCpVG5xOcc/J
zZ2FLh8WHuI4vQG/UK6cP0hEn1GVKvFcB7BjKnNDERGlekoF1o2d0KQu4abe
MUEKnvTSa8e3kF9h72ejM0ZfGG1Fy3/+BzJl8z0HAo2RW4Dp9KH6bmDETGbQ
S41QcKljwkMbDLpXHqc7jxLQSfuYJe+jFbAppTkpL4yA3LW7zTq29UCFc0Rf
WPwMzKMOk6QTPfD2vcPQSfI0EJ8W8b8tfg9jrL85dc8m4Yh3fdecUCW43rhA
1x7+AlVb4zhPPiuh8qj/00yrCdAP2FmoCz+AtYtM4dUyBsJdwSYFm1RQuCdl
vCPdAOe2sO8K1CowPq6XFHp+Bsd3IZ1l7I/w5DvGjrrRUfDzzSqgearh8lXD
G3nRJ4he9GrcqFUNWxr3m09G/Qt6Wa4ymdUL1gyV36KpYbhJ3Jca7qQBzmD2
SlGSDuZhwlJjqQYE2S5pep0WZp1lRaxL6QOt2US1nX8/EB7s4yut8B7NDkwT
9MKJ2/xcq4Z+WFsY8FxoUMFjtxySZdIAmIcp3tUHK8Ey5IR7JkULp/jHiocu
KaB7RXPrabEWFl9l7l+98C3U3AEn1b5ByCCbYBipHfbyfSztpwfBlh2SbkNt
hgz2PVZ35RAQKno/+ob/BdUa+yIKXQex/YHF7kwR5JSwY7HtOiDsoOu8nEQQ
Hz64lBemg4za3YH+MiEsFItrtkXiPpOo2WothIt5PzZdjtOBhHLFO4FXC4k+
t0bIp/G8V5f8HlYDS7K+2WJ6H983YBMrmPdheu2ZuR0VuCUjnPUyLnQNfmi5
X4XnLxCDQ625kB9Zu3fzQzy/0PVaIq8MZlzDf2KLdYBQmlsZxoHu13l3TFrx
uZVNnQezEOrOGw60tuMuX0/cbn0dCvxjlpd14vaJ23mEdw1CuSsFgRh+74dq
DRfLhz9OvXjO6sPnm7M9fZjnoXDFmrwwLW5GiyyZ9wukKIsjHHW48+wPVGEZ
4EI/qpCM4q5JcA5gpgPRqK0834B7bCpShCVDj9CfETuBO8PFMpJ5CMSMslUe
U7gXV6oymd/D17+Fm0BokfSlbfwPkWZYMg==
       "]]},
     Annotation[#, "Charting`Private`Tag$5461#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VPsbB3BrRIjskYh+looiFeozWSKkkFIhCRVSiZvcVNxEuyRXWYqK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       "]]},
     Annotation[#, "Charting`Private`Tag$5461#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 6.343736047226107}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7961539087865973`*^9, 3.796153922791842*^9}, {
  3.7961539811015987`*^9, 3.796154008547714*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"2e3eb306-987b-4da7-874f-8249d1d9d1c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "x"], ",", "2", ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "0.5`"}], ")"}], "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[5]:=",ExpressionUUID->"9fab98db-36f6-472b-aea9-e84729d6f453"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.9, 0.36, 0.054], AbsoluteThickness[1.6], Opacity[1.], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwVjmk81HkAh2ccUQozYxwhO44OUq0cUe33t7O1mcpWqFYH5T67D2x9LDXW
itR+lCuVoyIhxWaX1GoymsYiV0oSUq7+/wqTqTHbvng+z5vnxcPz3eseoMJg
MLy+8r9VNlgtK7AV4YjNla1ffIzIPU2x+AgRwVjkW2biakRqQ7ONvUZEkOpr
7w6PNCS3B8PCvCdEiG7VE/0Vbkjyg12q/BgPkV7aupG925AIAzu27dF7iDxZ
87V+gSFx9WVlnljxEH6651JnmhiSRi+hYUnSQ3yySNTZUWtAulwjuKq2dXht
uj8gVd+AjM9dqVMcIYb+NH7sH8+45LtevjgxUowrVdx9h5q4JD7bNSb4hBga
SnGlTx2X6Ot5UhYZYrDvmli63+ISR2ZYY6ZIDC8pcyo/kUsin6enJBjXozK0
77VsBZd8SRnT8X9Uj+zzp+wZBXpEZbJI19hKggFlQpDrOQ4xbuB/xGIJdkT7
Ot9K5hD7nM42f2cJ5C2PBnnxHBIg0MgqcZMg/4ThY/ZRDqnP8LXiH5Eg7ffO
FmcvDklxMXIJEUvgGOJH0uZwiMmxeL87IY+hkCxK8ytmE0flrj89SqQIbM4Y
UnayyHq3+3GrK6V44cKMa25hEb8ssw1OtVLECcQ+1xpY5IxT95vZ7VKURtV0
+fzDIoN7txv1KqT45V37btVCFrnQs/nYPrcGWGcaP9WNYhFm7Vp+8kgDlmSf
y5pvwiLSk/b/1lk3wrOsYvxwhC4xOzM8WfiuCdtEPO7YCm0yLHvZ3bbkCQY2
2CPUaibJH6qSaJ9ugVrbM+WDRTOItuk1qr+/FdMCI+bPi9UkSSEVgZct2xHz
Q1K5u5kGmSBF/cExHWi/N2ONnkSdHLITles/eIq0+49m8ovVyMsS0alm3jM4
3JVo3EtTJZ9DW7MWRD9HTxO/xiFXhdh8rzEVWNWFswb6jj3NTLImlxdUZtCN
nyOPW+SoMslRUx/zVzteYmliZK6TB4MsHNms1eHWg8PJp22cg5Tg6NCaInkP
hgZF/YHzpqB2L6vU4sIrRFmXD3A4CoTZV3VOX9eLb9synIwUn1Ek8L1cM9EL
79xL54qVcowPz9YdON8HQxIu/2AuR4XHGtXUVf0YEKwbkvMnEeMqvFQ+0A+B
kWeCRswn8F6sfZonfI1Up6XXeBIZXJxOphrZDcAl+mK8gCXDjjmNk8yWAUQG
xLKu75nAuCS5d1/sG0hFlcSufhzpat6H3C3fQneyNHuFwzg43RW5KqK3mPHq
Nvv4jTGoH4/1dN4/COli9uq7ZmNgFHqX9rKHsPSIolCW+xEHMkuT2bVDiF/g
Vh9k/hF3bRI0WXuG4R9auz7i+gew1h5YGKc9ghRZQF8pPqDLtqklqnoE4ePT
6h2a3+PmRVj2e4/iAX+bomTPe+wsdWSZTo1CV/O3bgv2e/wqzIntuv4OYRM3
vvlcRqP4rWmW9noKFUMWCsV2GgnZwl3dP1GI2hLeJ9xGw9991KpkE4Xh+8tn
aXvRMKmuvum2lcKsnrk2ZltoJKZsr0vypSDosDu9aiONYMeM9zOiKJwO2f4q
axUN85N6rhpXKSzfPwvHbGlMLTs2q6OAgnxZ1MGZC2l0jvY9uVpEobjAbvCC
NY0zW2/v/LGMQqbcNb1mHg2ltftBYTWFBSZzVNXNaXQ1p1xUbaHwRsvzS7Y+
jcp4mV9LG4XUgNiVdlwaqct9FuQ9pZBjMFhTx6Gx7sqicn43BZ7QIo7WpfF3
ZMOj2EEKDh0hmmu0aJy3dUjZNEJhkXGK4MV0Gvt7L3jyqK//HkGSg5o05q8P
f3l/jMLZXaOJOeo01Jit+WdkFE7lRUmWqdHoqVgeukv+tb9zWNCkQqM6NG/x
EgWFk71NGsFMGmlmWuNKJQXHfdHqDAaN/wBA3K1l
       "]]},
     Annotation[#, "Charting`Private`Tag$6868#1"]& ], 
    TagBox[
     {RGBColor[0.365248, 0.427802, 0.758297], AbsoluteThickness[1.6], Opacity[
      1.], CapForm["Butt"], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DBDgsEDUv61LssUexm/k2KzeKTkF
zo+IXLj+w8clcD73/8YYd7n1cL5q4LsXh7u3wPnl5yztZ3zZCeeLbxG8x8i4
H87f9sj5zHmbQ3D+oay50pFvjsD5X9Vs+dfmHofzmX6uFpBWPQXnm/1P2Ba8
7gycf6bF5NwxrfNwvvyE1z9XvrsA57/+fv/eVYNLcP6SV7tP8fVdhvP5ZJe/
f/LkCpzfk7k1bYHKNTj/m8PqJxn11+H8EqMjW8QO34Dz76870n1R8Rac/zvr
ymzNqttwvrYj+7+03XfgfPdFiukbxe8hwks2XulhzH04X+dNKPd13wdwvjD/
B44jvxB8lv2z1yvPeQjnZ5vsvsnp/QjOX+2ZtGDfNwT/62spgWfTHsP5W4Pd
mae4PIHz6z1a5295huAr3vW6sbj1KZxvZd4yRdLoGZwfI3f+J+NlBP/rqd5H
BY3P4fwZLHElQSovEO6/t3UR0xEEn7W2McSy8CWcz7Aybv0joVdwftGs9b1C
hxD8vdodHIJ5r+F8Qa8inSa+N3D+Hd0Llyv3IPgb5tmrPIl7C+fHrjcTlP2H
4De0Lmy8s+odnL/2hexsPp/3cL5Si4gH+zIEf7o899f//xF8ANu04Ow=
       "]]},
     Annotation[#, "Charting`Private`Tag$6868#2"]& ], 
    TagBox[
     {RGBColor[0.945109, 0.593901, 0.], AbsoluteThickness[1.6], Opacity[1.], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwl1H8803kcB/BhZY02dGFK0ilCJURRvT/oUqwfpJM7RVK0SnSo7lHLnEU/
RJf0A7WwTjxsOtseOqt27HTtsUp+hE7faa0ZxrisIT/ue4/+eD/ej+fj/X49
3v+9HeOOhx80JhAI2/D6v4cc1LyW9O3eeMPBTD8zQ0XEILtkBc0b6iYtpWem
qMjr7s3iWtom6OyyvTY+QUWhLzp+L6FFgF3BstWf9FQUGW94/CstHopJgcfU
A1T0blV2UC4tFTgjpz7KO6iIM3/H+Yu0LKhsVLff4lMRi1TrfIFWAOKEBpFX
DBXtibrHHx4pB0b/LH1PDQWZzbCigxfxwaLH9+ICCgUtDRvSNF4SQPcaZWZ2
0lx08uU6uDn6CFY32Y4d/dMc2QgsMSOjp3D2+QapwsEciZRB8lfrGyDcVGcu
TzZDDYySBVFaKezk2j7qk5KRftkGavWxZxAk8hAXOJGR8XiVxYKlMpAYtfs/
Sp+DfGZiRbt4cvCUJFgdaSMheZb3yybXV/ACO0HfvoaEHPIHxh8MNcOwL9mk
KscUDRgUWLtHC5CJ+RbXe2ej8v56GeVKK/DIpbfH1s5GFPvfdCpVG5xOcc/J
zZ2FLh8WHuI4vQG/UK6cP0hEn1GVKvFcB7BjKnNDERGlekoF1o2d0KQu4abe
MUEKnvTSa8e3kF9h72ejM0ZfGG1Fy3/+BzJl8z0HAo2RW4Dp9KH6bmDETGbQ
S41QcKljwkMbDLpXHqc7jxLQSfuYJe+jFbAppTkpL4yA3LW7zTq29UCFc0Rf
WPwMzKMOk6QTPfD2vcPQSfI0EJ8W8b8tfg9jrL85dc8m4Yh3fdecUCW43rhA
1x7+AlVb4zhPPiuh8qj/00yrCdAP2FmoCz+AtYtM4dUyBsJdwSYFm1RQuCdl
vCPdAOe2sO8K1CowPq6XFHp+Bsd3IZ1l7I/w5DvGjrrRUfDzzSqgearh8lXD
G3nRJ4he9GrcqFUNWxr3m09G/Qt6Wa4ymdUL1gyV36KpYbhJ3Jca7qQBzmD2
SlGSDuZhwlJjqQYE2S5pep0WZp1lRaxL6QOt2US1nX8/EB7s4yut8B7NDkwT
9MKJ2/xcq4Z+WFsY8FxoUMFjtxySZdIAmIcp3tUHK8Ey5IR7JkULp/jHiocu
KaB7RXPrabEWFl9l7l+98C3U3AEn1b5ByCCbYBipHfbyfSztpwfBlh2SbkNt
hgz2PVZ35RAQKno/+ob/BdUa+yIKXQex/YHF7kwR5JSwY7HtOiDsoOu8nEQQ
Hz64lBemg4za3YH+MiEsFItrtkXiPpOo2WothIt5PzZdjtOBhHLFO4FXC4k+
t0bIp/G8V5f8HlYDS7K+2WJ6H983YBMrmPdheu2ZuR0VuCUjnPUyLnQNfmi5
X4XnLxCDQ625kB9Zu3fzQzy/0PVaIq8MZlzDf2KLdYBQmlsZxoHu13l3TFrx
uZVNnQezEOrOGw60tuMuX0/cbn0dCvxjlpd14vaJ23mEdw1CuSsFgRh+74dq
DRfLhz9OvXjO6sPnm7M9fZjnoXDFmrwwLW5GiyyZ9wukKIsjHHW48+wPVGEZ
4EI/qpCM4q5JcA5gpgPRqK0834B7bCpShCVDj9CfETuBO8PFMpJ5CMSMslUe
U7gXV6oymd/D17+Fm0BokfSlbfwPkWZYMg==
       "]]},
     Annotation[#, "Charting`Private`Tag$6868#3"]& ], 
    TagBox[
     {RGBColor[0.645957, 0.253192, 0.685109], AbsoluteThickness[1.6], Opacity[
      1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwV13k8VPsbB3BrRIjskYh+looiFeozWSKkkFIhCRVSiZvcVNxEuyRXWYqK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       "]]},
     Annotation[#, "Charting`Private`Tag$6868#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->Automatic,
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{{0}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 6.343736047226107}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.796154060492238*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9c3ed096-e18b-4e32-a2cb-9e96de2e6445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "x"], ",", "2", ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "0.5`"}], ")"}], "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796154088701301*^9, 3.79615408903294*^9}},
 NumberMarks->False,
 CellLabel->"In[12]:=",ExpressionUUID->"e517ef9c-f433-4b4e-b2b2-49c266954479"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.9, 0.36, 0.054], AbsoluteThickness[1.6], Opacity[1.], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwVjmk81HkAh2ccUQozYxwhO44OUq0cUe33t7O1mcpWqFYH5T67D2x9LDXW
itR+lCuVoyIhxWaX1GoymsYiV0oSUq7+/wqTqTHbvng+z5vnxcPz3eseoMJg
MLy+8r9VNlgtK7AV4YjNla1ffIzIPU2x+AgRwVjkW2biakRqQ7ONvUZEkOpr
7w6PNCS3B8PCvCdEiG7VE/0Vbkjyg12q/BgPkV7aupG925AIAzu27dF7iDxZ
87V+gSFx9WVlnljxEH6651JnmhiSRi+hYUnSQ3yySNTZUWtAulwjuKq2dXht
uj8gVd+AjM9dqVMcIYb+NH7sH8+45LtevjgxUowrVdx9h5q4JD7bNSb4hBga
SnGlTx2X6Ot5UhYZYrDvmli63+ISR2ZYY6ZIDC8pcyo/kUsin6enJBjXozK0
77VsBZd8SRnT8X9Uj+zzp+wZBXpEZbJI19hKggFlQpDrOQ4xbuB/xGIJdkT7
Ot9K5hD7nM42f2cJ5C2PBnnxHBIg0MgqcZMg/4ThY/ZRDqnP8LXiH5Eg7ffO
FmcvDklxMXIJEUvgGOJH0uZwiMmxeL87IY+hkCxK8ytmE0flrj89SqQIbM4Y
UnayyHq3+3GrK6V44cKMa25hEb8ssw1OtVLECcQ+1xpY5IxT95vZ7VKURtV0
+fzDIoN7txv1KqT45V37btVCFrnQs/nYPrcGWGcaP9WNYhFm7Vp+8kgDlmSf
y5pvwiLSk/b/1lk3wrOsYvxwhC4xOzM8WfiuCdtEPO7YCm0yLHvZ3bbkCQY2
2CPUaibJH6qSaJ9ugVrbM+WDRTOItuk1qr+/FdMCI+bPi9UkSSEVgZct2xHz
Q1K5u5kGmSBF/cExHWi/N2ONnkSdHLITles/eIq0+49m8ovVyMsS0alm3jM4
3JVo3EtTJZ9DW7MWRD9HTxO/xiFXhdh8rzEVWNWFswb6jj3NTLImlxdUZtCN
nyOPW+SoMslRUx/zVzteYmliZK6TB4MsHNms1eHWg8PJp22cg5Tg6NCaInkP
hgZF/YHzpqB2L6vU4sIrRFmXD3A4CoTZV3VOX9eLb9synIwUn1Ek8L1cM9EL
79xL54qVcowPz9YdON8HQxIu/2AuR4XHGtXUVf0YEKwbkvMnEeMqvFQ+0A+B
kWeCRswn8F6sfZonfI1Up6XXeBIZXJxOphrZDcAl+mK8gCXDjjmNk8yWAUQG
xLKu75nAuCS5d1/sG0hFlcSufhzpat6H3C3fQneyNHuFwzg43RW5KqK3mPHq
Nvv4jTGoH4/1dN4/COli9uq7ZmNgFHqX9rKHsPSIolCW+xEHMkuT2bVDiF/g
Vh9k/hF3bRI0WXuG4R9auz7i+gew1h5YGKc9ghRZQF8pPqDLtqklqnoE4ePT
6h2a3+PmRVj2e4/iAX+bomTPe+wsdWSZTo1CV/O3bgv2e/wqzIntuv4OYRM3
vvlcRqP4rWmW9noKFUMWCsV2GgnZwl3dP1GI2hLeJ9xGw9991KpkE4Xh+8tn
aXvRMKmuvum2lcKsnrk2ZltoJKZsr0vypSDosDu9aiONYMeM9zOiKJwO2f4q
axUN85N6rhpXKSzfPwvHbGlMLTs2q6OAgnxZ1MGZC2l0jvY9uVpEobjAbvCC
NY0zW2/v/LGMQqbcNb1mHg2ltftBYTWFBSZzVNXNaXQ1p1xUbaHwRsvzS7Y+
jcp4mV9LG4XUgNiVdlwaqct9FuQ9pZBjMFhTx6Gx7sqicn43BZ7QIo7WpfF3
ZMOj2EEKDh0hmmu0aJy3dUjZNEJhkXGK4MV0Gvt7L3jyqK//HkGSg5o05q8P
f3l/jMLZXaOJOeo01Jit+WdkFE7lRUmWqdHoqVgeukv+tb9zWNCkQqM6NG/x
EgWFk71NGsFMGmlmWuNKJQXHfdHqDAaN/wBA3K1l
       "]]},
     Annotation[#, "Charting`Private`Tag$9487#1"]& ], 
    TagBox[
     {RGBColor[0.365248, 0.427802, 0.758297], AbsoluteThickness[1.6], Opacity[
      1.], CapForm["Butt"], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DBDgsEDUv61LssUexm/k2KzeKTkF
zo+IXLj+w8clcD73/8YYd7n1cL5q4LsXh7u3wPnl5yztZ3zZCeeLbxG8x8i4
H87f9sj5zHmbQ3D+oay50pFvjsD5X9Vs+dfmHofzmX6uFpBWPQXnm/1P2Ba8
7gycf6bF5NwxrfNwvvyE1z9XvrsA57/+fv/eVYNLcP6SV7tP8fVdhvP5ZJe/
f/LkCpzfk7k1bYHKNTj/m8PqJxn11+H8EqMjW8QO34Dz76870n1R8Rac/zvr
ymzNqttwvrYj+7+03XfgfPdFiukbxe8hwks2XulhzH04X+dNKPd13wdwvjD/
B44jvxB8lv2z1yvPeQjnZ5vsvsnp/QjOX+2ZtGDfNwT/62spgWfTHsP5W4Pd
mae4PIHz6z1a5295huAr3vW6sbj1KZxvZd4yRdLoGZwfI3f+J+NlBP/rqd5H
BY3P4fwZLHElQSovEO6/t3UR0xEEn7W2McSy8CWcz7Aybv0joVdwftGs9b1C
hxD8vdodHIJ5r+F8Qa8inSa+N3D+Hd0Llyv3IPgb5tmrPIl7C+fHrjcTlP2H
4De0Lmy8s+odnL/2hexsPp/3cL5Si4gH+zIEf7o899f//xF8ANu04Ow=
       "]]},
     Annotation[#, "Charting`Private`Tag$9487#2"]& ], 
    TagBox[
     {RGBColor[0.945109, 0.593901, 0.], AbsoluteThickness[1.6], Opacity[1.], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwl1H8803kcB/BhZY02dGFK0ilCJURRvT/oUqwfpJM7RVK0SnSo7lHLnEU/
RJf0A7WwTjxsOtseOqt27HTtsUp+hE7faa0ZxrisIT/ue4/+eD/ej+fj/X49
3v+9HeOOhx80JhAI2/D6v4cc1LyW9O3eeMPBTD8zQ0XEILtkBc0b6iYtpWem
qMjr7s3iWtom6OyyvTY+QUWhLzp+L6FFgF3BstWf9FQUGW94/CstHopJgcfU
A1T0blV2UC4tFTgjpz7KO6iIM3/H+Yu0LKhsVLff4lMRi1TrfIFWAOKEBpFX
DBXtibrHHx4pB0b/LH1PDQWZzbCigxfxwaLH9+ICCgUtDRvSNF4SQPcaZWZ2
0lx08uU6uDn6CFY32Y4d/dMc2QgsMSOjp3D2+QapwsEciZRB8lfrGyDcVGcu
TzZDDYySBVFaKezk2j7qk5KRftkGavWxZxAk8hAXOJGR8XiVxYKlMpAYtfs/
Sp+DfGZiRbt4cvCUJFgdaSMheZb3yybXV/ACO0HfvoaEHPIHxh8MNcOwL9mk
KscUDRgUWLtHC5CJ+RbXe2ej8v56GeVKK/DIpbfH1s5GFPvfdCpVG5xOcc/J
zZ2FLh8WHuI4vQG/UK6cP0hEn1GVKvFcB7BjKnNDERGlekoF1o2d0KQu4abe
MUEKnvTSa8e3kF9h72ejM0ZfGG1Fy3/+BzJl8z0HAo2RW4Dp9KH6bmDETGbQ
S41QcKljwkMbDLpXHqc7jxLQSfuYJe+jFbAppTkpL4yA3LW7zTq29UCFc0Rf
WPwMzKMOk6QTPfD2vcPQSfI0EJ8W8b8tfg9jrL85dc8m4Yh3fdecUCW43rhA
1x7+AlVb4zhPPiuh8qj/00yrCdAP2FmoCz+AtYtM4dUyBsJdwSYFm1RQuCdl
vCPdAOe2sO8K1CowPq6XFHp+Bsd3IZ1l7I/w5DvGjrrRUfDzzSqgearh8lXD
G3nRJ4he9GrcqFUNWxr3m09G/Qt6Wa4ymdUL1gyV36KpYbhJ3Jca7qQBzmD2
SlGSDuZhwlJjqQYE2S5pep0WZp1lRaxL6QOt2US1nX8/EB7s4yut8B7NDkwT
9MKJ2/xcq4Z+WFsY8FxoUMFjtxySZdIAmIcp3tUHK8Ey5IR7JkULp/jHiocu
KaB7RXPrabEWFl9l7l+98C3U3AEn1b5ByCCbYBipHfbyfSztpwfBlh2SbkNt
hgz2PVZ35RAQKno/+ob/BdUa+yIKXQex/YHF7kwR5JSwY7HtOiDsoOu8nEQQ
Hz64lBemg4za3YH+MiEsFItrtkXiPpOo2WothIt5PzZdjtOBhHLFO4FXC4k+
t0bIp/G8V5f8HlYDS7K+2WJ6H983YBMrmPdheu2ZuR0VuCUjnPUyLnQNfmi5
X4XnLxCDQ625kB9Zu3fzQzy/0PVaIq8MZlzDf2KLdYBQmlsZxoHu13l3TFrx
uZVNnQezEOrOGw60tuMuX0/cbn0dCvxjlpd14vaJ23mEdw1CuSsFgRh+74dq
DRfLhz9OvXjO6sPnm7M9fZjnoXDFmrwwLW5GiyyZ9wukKIsjHHW48+wPVGEZ
4EI/qpCM4q5JcA5gpgPRqK0834B7bCpShCVDj9CfETuBO8PFMpJ5CMSMslUe
U7gXV6oymd/D17+Fm0BokfSlbfwPkWZYMg==
       "]]},
     Annotation[#, "Charting`Private`Tag$9487#3"]& ], 
    TagBox[
     {RGBColor[0.645957, 0.253192, 0.685109], AbsoluteThickness[1.6], Opacity[
      1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwV13k8VPsbB3BrRIjskYh+looiFeozWSKkkFIhCRVSiZvcVNxEuyRXWYqK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       "]]},
     Annotation[#, "Charting`Private`Tag$9487#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->Automatic,
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{{0}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 6.343736047226107}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.796154075886709*^9, 3.7961541060454903`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"ff07bd9a-9889-4139-9baf-26137a042290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "x"], ",", "2", ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}]}], ",", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "0.5`"}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "0.5`"}], ")"}], "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Thick", ",", " ", "Dashed", ",", " ", "Dashed", ",", " ", "Dashed"}], 
     "}"}]}], ",", " ", 
   RowBox[{
   "PlotLabel", "\[Rule]", " ", 
    "\"\<Taylor Expansions of \!\(\*FractionBox[\(\(1\)\(\\\ \)\), \(x\)]\) \
around x = 0.5\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.796155910538478*^9, 3.7961559249347067`*^9}, {
  3.796155985521027*^9, 3.796156024396368*^9}, {3.796157202160925*^9, 
  3.796157228249106*^9}},
 NumberMarks->False,
 CellLabel->"In[21]:=",ExpressionUUID->"eb866935-80dc-4b67-b972-d9ddfb36922a"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.9, 0.36, 0.054], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         LineBox[CompressedData["
1:eJwVjmk81HkAh2ccUQozYxwhO44OUq0cUe33t7O1mcpWqFYH5T67D2x9LDXW
itR+lCuVoyIhxWaX1GoymsYiV0oSUq7+/wqTqTHbvng+z5vnxcPz3eseoMJg
MLy+8r9VNlgtK7AV4YjNla1ffIzIPU2x+AgRwVjkW2biakRqQ7ONvUZEkOpr
7w6PNCS3B8PCvCdEiG7VE/0Vbkjyg12q/BgPkV7aupG925AIAzu27dF7iDxZ
87V+gSFx9WVlnljxEH6651JnmhiSRi+hYUnSQ3yySNTZUWtAulwjuKq2dXht
uj8gVd+AjM9dqVMcIYb+NH7sH8+45LtevjgxUowrVdx9h5q4JD7bNSb4hBga
SnGlTx2X6Ot5UhYZYrDvmli63+ISR2ZYY6ZIDC8pcyo/kUsin6enJBjXozK0
77VsBZd8SRnT8X9Uj+zzp+wZBXpEZbJI19hKggFlQpDrOQ4xbuB/xGIJdkT7
Ot9K5hD7nM42f2cJ5C2PBnnxHBIg0MgqcZMg/4ThY/ZRDqnP8LXiH5Eg7ffO
FmcvDklxMXIJEUvgGOJH0uZwiMmxeL87IY+hkCxK8ytmE0flrj89SqQIbM4Y
UnayyHq3+3GrK6V44cKMa25hEb8ssw1OtVLECcQ+1xpY5IxT95vZ7VKURtV0
+fzDIoN7txv1KqT45V37btVCFrnQs/nYPrcGWGcaP9WNYhFm7Vp+8kgDlmSf
y5pvwiLSk/b/1lk3wrOsYvxwhC4xOzM8WfiuCdtEPO7YCm0yLHvZ3bbkCQY2
2CPUaibJH6qSaJ9ugVrbM+WDRTOItuk1qr+/FdMCI+bPi9UkSSEVgZct2xHz
Q1K5u5kGmSBF/cExHWi/N2ONnkSdHLITles/eIq0+49m8ovVyMsS0alm3jM4
3JVo3EtTJZ9DW7MWRD9HTxO/xiFXhdh8rzEVWNWFswb6jj3NTLImlxdUZtCN
nyOPW+SoMslRUx/zVzteYmliZK6TB4MsHNms1eHWg8PJp22cg5Tg6NCaInkP
hgZF/YHzpqB2L6vU4sIrRFmXD3A4CoTZV3VOX9eLb9synIwUn1Ek8L1cM9EL
79xL54qVcowPz9YdON8HQxIu/2AuR4XHGtXUVf0YEKwbkvMnEeMqvFQ+0A+B
kWeCRswn8F6sfZonfI1Up6XXeBIZXJxOphrZDcAl+mK8gCXDjjmNk8yWAUQG
xLKu75nAuCS5d1/sG0hFlcSufhzpat6H3C3fQneyNHuFwzg43RW5KqK3mPHq
Nvv4jTGoH4/1dN4/COli9uq7ZmNgFHqX9rKHsPSIolCW+xEHMkuT2bVDiF/g
Vh9k/hF3bRI0WXuG4R9auz7i+gew1h5YGKc9ghRZQF8pPqDLtqklqnoE4ePT
6h2a3+PmRVj2e4/iAX+bomTPe+wsdWSZTo1CV/O3bgv2e/wqzIntuv4OYRM3
vvlcRqP4rWmW9noKFUMWCsV2GgnZwl3dP1GI2hLeJ9xGw9991KpkE4Xh+8tn
aXvRMKmuvum2lcKsnrk2ZltoJKZsr0vypSDosDu9aiONYMeM9zOiKJwO2f4q
axUN85N6rhpXKSzfPwvHbGlMLTs2q6OAgnxZ1MGZC2l0jvY9uVpEobjAbvCC
NY0zW2/v/LGMQqbcNb1mHg2ltftBYTWFBSZzVNXNaXQ1p1xUbaHwRsvzS7Y+
jcp4mV9LG4XUgNiVdlwaqct9FuQ9pZBjMFhTx6Gx7sqicn43BZ7QIo7WpfF3
ZMOj2EEKDh0hmmu0aJy3dUjZNEJhkXGK4MV0Gvt7L3jyqK//HkGSg5o05q8P
f3l/jMLZXaOJOeo01Jit+WdkFE7lRUmWqdHoqVgeukv+tb9zWNCkQqM6NG/x
EgWFk71NGsFMGmlmWuNKJQXHfdHqDAaN/wBA3K1l
          "]]}, 
        Annotation[#, "Charting`Private`Tag$11903#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.365248, 0.427802, 0.758297], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DBDgsEDUv61LssUexm/k2KzeKTkF
zo+IXLj+w8clcD73/8YYd7n1cL5q4LsXh7u3wPnl5yztZ3zZCeeLbxG8x8i4
H87f9sj5zHmbQ3D+oay50pFvjsD5X9Vs+dfmHofzmX6uFpBWPQXnm/1P2Ba8
7gycf6bF5NwxrfNwvvyE1z9XvrsA57/+fv/eVYNLcP6SV7tP8fVdhvP5ZJe/
f/LkCpzfk7k1bYHKNTj/m8PqJxn11+H8EqMjW8QO34Dz76870n1R8Rac/zvr
ymzNqttwvrYj+7+03XfgfPdFiukbxe8hwks2XulhzH04X+dNKPd13wdwvjD/
B44jvxB8lv2z1yvPeQjnZ5vsvsnp/QjOX+2ZtGDfNwT/62spgWfTHsP5W4Pd
mae4PIHz6z1a5295huAr3vW6sbj1KZxvZd4yRdLoGZwfI3f+J+NlBP/rqd5H
BY3P4fwZLHElQSovEO6/t3UR0xEEn7W2McSy8CWcz7Aybv0joVdwftGs9b1C
hxD8vdodHIJ5r+F8Qa8inSa+N3D+Hd0Llyv3IPgb5tmrPIl7C+fHrjcTlP2H
4De0Lmy8s+odnL/2hexsPp/3cL5Si4gH+zIEf7o899f//xF8ANu04Ow=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$11903#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.945109, 0.593901, 0.], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwl1H8803kcB/BhZY02dGFK0ilCJURRvT/oUqwfpJM7RVK0SnSo7lHLnEU/
RJf0A7WwTjxsOtseOqt27HTtsUp+hE7faa0ZxrisIT/ue4/+eD/ej+fj/X49
3v+9HeOOhx80JhAI2/D6v4cc1LyW9O3eeMPBTD8zQ0XEILtkBc0b6iYtpWem
qMjr7s3iWtom6OyyvTY+QUWhLzp+L6FFgF3BstWf9FQUGW94/CstHopJgcfU
A1T0blV2UC4tFTgjpz7KO6iIM3/H+Yu0LKhsVLff4lMRi1TrfIFWAOKEBpFX
DBXtibrHHx4pB0b/LH1PDQWZzbCigxfxwaLH9+ICCgUtDRvSNF4SQPcaZWZ2
0lx08uU6uDn6CFY32Y4d/dMc2QgsMSOjp3D2+QapwsEciZRB8lfrGyDcVGcu
TzZDDYySBVFaKezk2j7qk5KRftkGavWxZxAk8hAXOJGR8XiVxYKlMpAYtfs/
Sp+DfGZiRbt4cvCUJFgdaSMheZb3yybXV/ACO0HfvoaEHPIHxh8MNcOwL9mk
KscUDRgUWLtHC5CJ+RbXe2ej8v56GeVKK/DIpbfH1s5GFPvfdCpVG5xOcc/J
zZ2FLh8WHuI4vQG/UK6cP0hEn1GVKvFcB7BjKnNDERGlekoF1o2d0KQu4abe
MUEKnvTSa8e3kF9h72ejM0ZfGG1Fy3/+BzJl8z0HAo2RW4Dp9KH6bmDETGbQ
S41QcKljwkMbDLpXHqc7jxLQSfuYJe+jFbAppTkpL4yA3LW7zTq29UCFc0Rf
WPwMzKMOk6QTPfD2vcPQSfI0EJ8W8b8tfg9jrL85dc8m4Yh3fdecUCW43rhA
1x7+AlVb4zhPPiuh8qj/00yrCdAP2FmoCz+AtYtM4dUyBsJdwSYFm1RQuCdl
vCPdAOe2sO8K1CowPq6XFHp+Bsd3IZ1l7I/w5DvGjrrRUfDzzSqgearh8lXD
G3nRJ4he9GrcqFUNWxr3m09G/Qt6Wa4ymdUL1gyV36KpYbhJ3Jca7qQBzmD2
SlGSDuZhwlJjqQYE2S5pep0WZp1lRaxL6QOt2US1nX8/EB7s4yut8B7NDkwT
9MKJ2/xcq4Z+WFsY8FxoUMFjtxySZdIAmIcp3tUHK8Ey5IR7JkULp/jHiocu
KaB7RXPrabEWFl9l7l+98C3U3AEn1b5ByCCbYBipHfbyfSztpwfBlh2SbkNt
hgz2PVZ35RAQKno/+ob/BdUa+yIKXQex/YHF7kwR5JSwY7HtOiDsoOu8nEQQ
Hz64lBemg4za3YH+MiEsFItrtkXiPpOo2WothIt5PzZdjtOBhHLFO4FXC4k+
t0bIp/G8V5f8HlYDS7K+2WJ6H983YBMrmPdheu2ZuR0VuCUjnPUyLnQNfmi5
X4XnLxCDQ625kB9Zu3fzQzy/0PVaIq8MZlzDf2KLdYBQmlsZxoHu13l3TFrx
uZVNnQezEOrOGw60tuMuX0/cbn0dCvxjlpd14vaJ23mEdw1CuSsFgRh+74dq
DRfLhz9OvXjO6sPnm7M9fZjnoXDFmrwwLW5GiyyZ9wukKIsjHHW48+wPVGEZ
4EI/qpCM4q5JcA5gpgPRqK0834B7bCpShCVDj9CfETuBO8PFMpJ5CMSMslUe
U7gXV6oymd/D17+Fm0BokfSlbfwPkWZYMg==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$11903#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.645957, 0.253192, 0.685109], 
          CapForm["Butt"], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwV13k8VPsbB3BrRIjskYh+looiFeozWSKkkFIhCRVSiZvcVNxEuyRXWYqK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          "]]}, 
        Annotation[#, "Charting`Private`Tag$11903#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {{0}, {0}}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Automatic, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> {FontFamily -> "Times"}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Taylor Expansions of \\!\\(\\*FractionBox[\\(\\(1\\)\\(\\\\ \
\\)\\), \\(x\\)]\\) around x = 0.5\"", TraditionalForm], 
     PlotRange -> {{0, 1}, {0., 6.343736047226107}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FractionBox["1", "x"], "2", 
       RowBox[{"2", "-", 
         RowBox[{"4", " ", 
           RowBox[{"(", 
             RowBox[{"x", "-", "0.5`"}], ")"}]}]}], 
       RowBox[{"2", "-", 
         RowBox[{"4", " ", 
           RowBox[{"(", 
             RowBox[{"x", "-", "0.5`"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"x", "-", "0.5`"}], ")"}], "2"]}]}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.9, 0.36, 0.054], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.945109, 0.593901, 0.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.945109, 0.593901, 0.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.645957, 0.253192, 0.685109], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.645957, 0.253192, 0.685109], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Times"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.9, 0.36, 0.054], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6000000000000001, 0.24, 0.036000000000000004`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.9`", ",", "0.36`", ",", "0.054`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.9, 0.36, 0.054]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.9, 0.36, 0.054], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.365248, 0.427802, 0.758297], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2434986666666667, 0.28520133333333336`, 
                    0.5055313333333333], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.365248`", ",", "0.427802`", ",", "0.758297`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.365248, 0.427802, 0.758297]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.365248, 0.427802, 0.758297], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.945109, 0.593901, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6300726666666667, 0.395934, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.945109`", ",", "0.593901`", ",", "0.`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.945109, 0.593901, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.945109, 0.593901, 0.], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.645957, 0.253192, 0.685109], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.430638, 0.16879466666666665`, 0.45673933333333333`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.645957`", ",", "0.253192`", ",", "0.685109`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.645957, 0.253192, 0.685109]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.645957, 0.253192, 0.685109], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7961559592262278`*^9, {3.79615721138765*^9, 3.796157234716669*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"fe2e0421-6aba-419a-9355-d25f233547c3"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{518, Automatic}, {165, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 780, 22, 33, "Input",ExpressionUUID->"5ddd444f-b4da-4dc4-b724-86e7f15c6210"],
Cell[1363, 46, 12311, 227, 244, "Output",ExpressionUUID->"2e3eb306-987b-4da7-874f-8249d1d9d1c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13711, 278, 750, 22, 47, "Input",ExpressionUUID->"9fab98db-36f6-472b-aea9-e84729d6f453"],
Cell[14464, 302, 19147, 378, 249, "Output",ExpressionUUID->"9c3ed096-e18b-4e32-a2cb-9e96de2e6445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33648, 685, 816, 23, 47, "Input",ExpressionUUID->"e517ef9c-f433-4b4e-b2b2-49c266954479"],
Cell[34467, 710, 19174, 378, 249, "Output",ExpressionUUID->"ff07bd9a-9889-4139-9baf-26137a042290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53678, 1093, 1312, 35, 106, "Input",ExpressionUUID->"eb866935-80dc-4b67-b972-d9ddfb36922a"],
Cell[54993, 1130, 32139, 636, 307, "Output",ExpressionUUID->"fe2e0421-6aba-419a-9355-d25f233547c3"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


